An Exact Algorithm for the Unanimous Vote Problem

Consider $n$ independent, biased coins, each with a known probability of heads. Presented with an ordering of these coins, flip (i.e., toss) each coin once, in that order, until we have observed both a *head* and a *tail*, or flipped all coins. The Unanimous Vote problem asks us to find the ordering that minimizes the expected number of flips. Gkenosis et al. [arXiv:1806.10660] gave a polynomial-time $\phi$-approximation algorithm for this problem, where $\phi \approx 1.618$ is the golden ratio. They left open whether the problem was NP-hard. We answer this question by giving an exact algorithm that runs in time $O(n \log n)$. The Unanimous Vote problem is an instance of the more general Stochastic Boolean Function Evaluation problem: it thus becomes one of the only such problems known to be solvable in polynomial time. Our proof uses simple interchange arguments to show that the optimal ordering must be close to the ordering produced by a natural greedy algorithm. Beyond our main result, we compare the optimal ordering with the best adaptive strategy, proving a tight adaptivity gap of $1.2\pm o(1)$ for the Unanimous Vote problem.

==> improvement/coinflip_heuristicplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "472671a8-82ff-4627-a1a4-0daf1a8113ab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.style.use('ggplot')\n",
    "import numpy as np\n",
    "\n",
    "res = 1/1000\n",
    "inp = np.arange(0,0.55+res, res)\n",
    "denom = 2 + inp*inp/(1-inp)\n",
    "plt.figure(figsize=(10,4))\n",
    "plt.title(\"Heuristic for adaptivity gap\")\n",
    "plt.xlabel(\"$x$\")\n",
    "plt.ylabel(\"adaptivity gap\")\n",
    "plt.plot(inp, (2+2*inp)/denom, linewidth=3, label=\"$k=2$\")\n",
    "plt.plot(inp, (2+inp+2*inp*inp)/denom, linewidth=3, label=\"$k=3$\")\n",
    "plt.plot(inp, (2+inp+inp*inp+2*inp**3)/denom, linewidth=3 , label=\"$k=4$\")\n",
    "plt.plot(inp, (2+inp+inp**2+inp**3+2*inp**4)/denom, linewidth=3, label=\"$k=5$\")\n",
    "plt.plot(inp, (2+inp/(1-inp))/denom, '--', linewidth=2, label=\"$k$ → $\\infty$\")\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.savefig('coinflip_heuristic.svg', dpi=3000)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

